Landmark Map: An Extension of the Self-Organizing Map for a User-Intended Nonlinear Projection

The self-organizing map (SOM) is an unsupervised artificial neural network that is widely used in, e.g., data mining and visualization. Supervised and semi-supervised learning methods have been proposed for the SOM. However, their teacher labels do not describe the relationship between the data and the location of nodes. This study proposes a landmark map (LAMA), which is an extension of the SOM that utilizes several landmarks, e.g., pairs of nodes and data points. LAMA is designed to obtain a user-intended nonlinear projection to achieve, e.g., the landmark-oriented data visualization. To reveal the learning properties of LAMA, the Zoo dataset from the UCI Machine Learning Repository and an artificial formant dataset were analyzed. The analysis results of the Zoo dataset indicated that LAMA could provide a new data view such as the landmark-centered data visualization. Furthermore, the artificial formant data analysis revealed that LAMA successfully provided the intended nonlinear projection associating articular movement with vertical and horizontal movement of a computer cursor. Potential applications of LAMA include data mining, recommendation systems, and human-computer interaction.

==> anc/Supplementary_Material_1.csv <==
F1,F2
320,550
322.05,550
324.1,550
326.15,550
328.21,550
330.26,550
332.31,550
334.36,550
336.41,550
338.46,550
340.51,550
342.56,550
344.62,550
346.67,550
348.72,550
350.77,550
352.82,550
354.87,550
356.92,550
358.97,550
361.03,550
363.08,550
365.13,550
367.18,550
369.23,550
371.28,550
373.33,550
375.38,550
377.44,550
379.49,550
381.54,550
383.59,550
385.64,550
387.69,550
389.74,550
391.79,550
393.85,550
395.9,550
397.95,550
400,550
317.44,600
320.16,600
322.89,600
325.62,600
328.35,600
331.07,600
333.8,600
336.53,600
339.26,600
341.98,600
344.71,600
347.44,600
350.17,600
352.89,600
355.62,600
358.35,600
361.08,600
363.8,600
366.53,600
369.26,600
371.99,600
374.71,600
377.44,600
380.17,600
382.9,600
385.62,600
388.35,600
391.08,600
393.81,600
396.53,600
399.26,600
401.99,600
404.72,600
407.44,600
410.17,600
412.9,600
415.63,600
418.35,600
421.08,600
423.81,600
314.87,650
318.28,650
321.68,650
325.08,650
328.49,650
331.89,650
335.29,650
338.7,650
342.1,650
345.51,650
348.91,650
352.31,650
355.72,650
359.12,650
362.52,650
365.93,650
369.33,650
372.74,650
376.14,650
379.54,650
382.95,650
386.35,650
389.75,650
393.16,650
396.56,650
399.97,650
403.37,650
406.77,650
410.18,650
413.58,650
416.99,650
420.39,650
423.79,650
427.2,650
430.6,650
434,650
437.41,650
440.81,650
444.22,650
447.62,650
312.31,700
316.39,700
320.47,700
324.55,700
328.63,700
332.71,700
336.79,700
340.87,700
344.95,700
349.03,700
353.11,700
357.19,700
361.27,700
365.35,700
369.43,700
373.51,700
377.59,700
381.67,700
385.75,700
389.83,700
393.91,700
397.99,700
402.07,700
406.15,700
410.23,700
414.31,700
418.39,700
422.47,700
426.55,700
430.63,700
434.71,700
438.79,700
442.87,700
446.95,700
451.03,700
455.11,700
459.19,700
463.27,700
467.35,700
471.43,700
309.74,750
314.5,750
319.26,750
324.01,750
328.77,750
333.52,750
338.28,750
343.04,750
347.79,750
352.55,750
357.31,750
362.06,750
366.82,750
371.58,750
376.33,750
381.09,750
385.84,750
390.6,750
395.36,750
400.11,750
404.87,750
409.63,750
414.38,750
419.14,750
423.89,750
428.65,750
433.41,750
438.16,750
442.92,750
447.68,750
452.43,750
457.19,750
461.94,750
466.7,750
471.46,750
476.21,750
480.97,750
485.73,750
490.48,750
495.24,750
307.18,800
312.61,800
318.04,800
323.48,800
328.91,800
334.34,800
339.77,800
345.21,800
350.64,800
356.07,800
361.5,800
366.94,800
372.37,800
377.8,800
383.23,800
388.67,800
394.1,800
399.53,800
404.96,800
410.4,800
415.83,800
421.26,800
426.69,800
432.13,800
437.56,800
442.99,800
448.42,800
453.86,800
459.29,800
464.72,800
470.15,800
475.59,800
481.02,800
486.45,800
491.89,800
497.32,800
502.75,800
508.18,800
513.62,800
519.05,800
304.62,850
310.72,850
316.83,850
322.94,850
329.05,850
335.16,850
341.27,850
347.38,850
353.49,850
359.59,850
365.7,850
371.81,850
377.92,850
384.03,850
390.14,850
396.25,850
402.36,850
408.46,850
414.57,850
420.68,850
426.79,850
432.9,850
439.01,850
445.12,850
451.23,850
457.33,850
463.44,850
469.55,850
475.66,850
481.77,850
487.88,850
493.99,850
500.1,850
506.2,850
512.31,850
518.42,850
524.53,850
530.64,850
536.75,850
542.86,850
302.05,900
308.84,900
315.62,900
322.41,900
329.19,900
335.98,900
342.76,900
349.55,900
356.33,900
363.12,900
369.9,900
376.69,900
383.47,900
390.26,900
397.04,900
403.83,900
410.61,900
417.4,900
424.18,900
430.97,900
437.75,900
444.54,900
451.32,900
458.11,900
464.89,900
471.68,900
478.46,900
485.25,900
492.03,900
498.82,900
505.6,900
512.39,900
519.17,900
525.96,900
532.74,900
539.53,900
546.31,900
553.1,900
559.88,900
566.67,900
299.49,950
306.95,950
314.41,950
321.87,950
329.33,950
336.79,950
344.25,950
351.72,950
359.18,950
366.64,950
374.1,950
381.56,950
389.02,950
396.48,950
403.94,950
411.41,950
418.87,950
426.33,950
433.79,950
441.25,950
448.71,950
456.17,950
463.63,950
471.1,950
478.56,950
486.02,950
493.48,950
500.94,950
508.4,950
515.86,950
523.32,950
530.79,950
538.25,950
545.71,950
553.17,950
560.63,950
568.09,950
575.55,950
583.01,950
590.48,950
296.92,1000
305.06,1000
313.2,1000
321.34,1000
329.47,1000
337.61,1000
345.75,1000
353.89,1000
362.02,1000
370.16,1000
378.3,1000
386.44,1000
394.57,1000
402.71,1000
410.85,1000
418.99,1000
427.12,1000
435.26,1000
443.4,1000
451.54,1000
459.67,1000
467.81,1000
475.95,1000
484.09,1000
492.22,1000
500.36,1000
508.5,1000
516.64,1000
524.77,1000
532.91,1000
541.05,1000
549.19,1000
557.32,1000
565.46,1000
573.6,1000
581.74,1000
589.87,1000
598.01,1000
606.15,1000
614.29,1000
294.36,1050
303.17,1050
311.99,1050
320.8,1050
329.61,1050
338.43,1050
347.24,1050
356.06,1050
364.87,1050
373.68,1050
382.5,1050
391.31,1050
400.12,1050
408.94,1050
417.75,1050
426.57,1050
435.38,1050
444.19,1050
453.01,1050
461.82,1050
470.63,1050
479.45,1050
488.26,1050
497.08,1050
505.89,1050
514.7,1050
523.52,1050
532.33,1050
541.14,1050
549.96,1050
558.77,1050
567.59,1050
576.4,1050
585.21,1050
594.03,1050
602.84,1050
611.65,1050
620.47,1050
629.28,1050
638.1,1050
291.79,1100
301.28,1100
310.77,1100
320.26,1100
329.75,1100
339.24,1100
348.73,1100
358.22,1100
367.71,1100
377.2,1100
386.69,1100
396.18,1100
405.67,1100
415.16,1100
424.65,1100
434.14,1100
443.63,1100
453.12,1100
462.61,1100
472.1,1100
481.59,1100
491.08,1100
500.57,1100
510.06,1100
519.55,1100
529.04,1100
538.53,1100
548.02,1100
557.51,1100
567,1100
576.49,1100
585.98,1100
595.47,1100
604.96,1100
614.45,1100
623.94,1100
633.43,1100
642.92,1100
652.41,1100
661.9,1100
289.23,1150
299.4,1150
309.56,1150
319.73,1150
329.9,1150
340.06,1150
350.23,1150
360.39,1150
370.56,1150
380.73,1150
390.89,1150
401.06,1150
411.23,1150
421.39,1150
431.56,1150
441.72,1150
451.89,1150
462.06,1150
472.22,1150
482.39,1150
492.56,1150
502.72,1150
512.89,1150
523.05,1150
533.22,1150
543.39,1150
553.55,1150
563.72,1150
573.89,1150
584.05,1150
594.22,1150
604.38,1150
614.55,1150
624.72,1150
634.88,1150
645.05,1150
655.22,1150
665.38,1150
675.55,1150
685.71,1150
286.67,1200
297.51,1200
308.35,1200
319.19,1200
330.04,1200
340.88,1200
351.72,1200
362.56,1200
373.41,1200
384.25,1200
395.09,1200
405.93,1200
416.78,1200
427.62,1200
438.46,1200
449.3,1200
460.15,1200
470.99,1200
481.83,1200
492.67,1200
503.52,1200
514.36,1200
525.2,1200
536.04,1200
546.89,1200
557.73,1200
568.57,1200
579.41,1200
590.26,1200
601.1,1200
611.94,1200
622.78,1200
633.63,1200
644.47,1200
655.31,1200
666.15,1200
677,1200
687.84,1200
698.68,1200
709.52,1200
284.1,1250
295.62,1250
307.14,1250
318.66,1250
330.18,1250
341.7,1250
353.21,1250
364.73,1250
376.25,1250
387.77,1250
399.29,1250
410.81,1250
422.33,1250
433.85,1250
445.36,1250
456.88,1250
468.4,1250
479.92,1250
491.44,1250
502.96,1250
514.48,1250
526,1250
537.51,1250
549.03,1250
560.55,1250
572.07,1250
583.59,1250
595.11,1250
606.63,1250
618.15,1250
629.66,1250
641.18,1250
652.7,1250
664.22,1250
675.74,1250
687.26,1250
698.78,1250
710.3,1250
721.81,1250
733.33,1250
281.54,1300
293.73,1300
305.93,1300
318.12,1300
330.32,1300
342.51,1300
354.71,1300
366.9,1300
379.1,1300
391.29,1300
403.49,1300
415.68,1300
427.88,1300
440.07,1300
452.27,1300
464.46,1300
476.66,1300
488.85,1300
501.05,1300
513.24,1300
525.44,1300
537.63,1300
549.83,1300
562.02,1300
574.22,1300
586.41,1300
598.61,1300
610.8,1300
623,1300
635.19,1300
647.39,1300
659.58,1300
671.78,1300
683.97,1300
696.17,1300
708.36,1300
720.56,1300
732.75,1300
744.95,1300
757.14,1300
278.97,1350
291.85,1350
304.72,1350
317.59,1350
330.46,1350
343.33,1350
356.2,1350
369.07,1350
381.94,1350
394.82,1350
407.69,1350
420.56,1350
433.43,1350
446.3,1350
459.17,1350
472.04,1350
484.91,1350
497.79,1350
510.66,1350
523.53,1350
536.4,1350
549.27,1350
562.14,1350
575.01,1350
587.88,1350
600.76,1350
613.63,1350
626.5,1350
639.37,1350
652.24,1350
665.11,1350
677.98,1350
690.85,1350
703.72,1350
716.6,1350
729.47,1350
742.34,1350
755.21,1350
768.08,1350
780.95,1350
276.41,1400
289.96,1400
303.51,1400
317.05,1400
330.6,1400
344.15,1400
357.7,1400
371.24,1400
384.79,1400
398.34,1400
411.89,1400
425.43,1400
438.98,1400
452.53,1400
466.07,1400
479.62,1400
493.17,1400
506.72,1400
520.26,1400
533.81,1400
547.36,1400
560.91,1400
574.45,1400
588,1400
601.55,1400
615.1,1400
628.64,1400
642.19,1400
655.74,1400
669.29,1400
682.83,1400
696.38,1400
709.93,1400
723.48,1400
737.02,1400
750.57,1400
764.12,1400
777.67,1400
791.21,1400
804.76,1400
273.85,1450
288.07,1450
302.29,1450
316.52,1450
330.74,1450
344.96,1450
359.19,1450
373.41,1450
387.64,1450
401.86,1450
416.08,1450
430.31,1450
444.53,1450
458.75,1450
472.98,1450
487.2,1450
501.43,1450
515.65,1450
529.87,1450
544.1,1450
558.32,1450
572.54,1450
586.77,1450
600.99,1450
615.22,1450
629.44,1450
643.66,1450
657.89,1450
672.11,1450
686.33,1450
700.56,1450
714.78,1450
729.01,1450
743.23,1450
757.45,1450
771.68,1450
785.9,1450
800.12,1450
814.35,1450
828.57,1450
271.28,1500
286.18,1500
301.08,1500
315.98,1500
330.88,1500
345.78,1500
360.68,1500
375.58,1500
390.48,1500
405.38,1500
420.28,1500
435.18,1500
450.08,1500
464.98,1500
479.88,1500
494.78,1500
509.68,1500
524.58,1500
539.48,1500
554.38,1500
569.28,1500
584.18,1500
599.08,1500
613.98,1500
628.88,1500
643.78,1500
658.68,1500
673.58,1500
688.48,1500
703.38,1500
718.28,1500
733.18,1500
748.08,1500
762.98,1500
777.88,1500
792.78,1500
807.68,1500
822.58,1500
837.48,1500
852.38,1500
268.72,1550
284.29,1550
299.87,1550
315.45,1550
331.02,1550
346.6,1550
362.18,1550
377.75,1550
393.33,1550
408.9,1550
424.48,1550
440.06,1550
455.63,1550
471.21,1550
486.79,1550
502.36,1550
517.94,1550
533.51,1550
549.09,1550
564.67,1550
580.24,1550
595.82,1550
611.39,1550
626.97,1550
642.55,1550
658.12,1550
673.7,1550
689.28,1550
704.85,1550
720.43,1550
736,1550
751.58,1550
767.16,1550
782.73,1550
798.31,1550
813.89,1550
829.46,1550
845.04,1550
860.61,1550
876.19,1550
266.15,1600
282.41,1600
298.66,1600
314.91,1600
331.16,1600
347.42,1600
363.67,1600
379.92,1600
396.17,1600
412.43,1600
428.68,1600
444.93,1600
461.18,1600
477.44,1600
493.69,1600
509.94,1600
526.19,1600
542.45,1600
558.7,1600
574.95,1600
591.2,1600
607.46,1600
623.71,1600
639.96,1600
656.21,1600
672.47,1600
688.72,1600
704.97,1600
721.22,1600
737.48,1600
753.73,1600
769.98,1600
786.23,1600
802.49,1600
818.74,1600
834.99,1600
851.24,1600
867.5,1600
883.75,1600
900,1600
263.59,1650
279.91,1650
296.23,1650
312.54,1650
328.86,1650
345.18,1650
361.5,1650
377.82,1650
394.14,1650
410.45,1650
426.77,1650
443.09,1650
459.41,1650
475.73,1650
492.04,1650
508.36,1650
524.68,1650
541,1650
557.32,1650
573.64,1650
589.95,1650
606.27,1650
622.59,1650
638.91,1650
655.23,1650
671.55,1650
687.86,1650
704.18,1650
720.5,1650
736.82,1650
753.14,1650
769.45,1650
785.77,1650
802.09,1650
818.41,1650
834.73,1650
851.05,1650
867.36,1650
883.68,1650
900,1650
261.03,1700
276.73,1700
292.44,1700
308.14,1700
323.85,1700
339.55,1700
355.26,1700
370.96,1700
386.67,1700
402.37,1700
418.08,1700
433.78,1700
449.49,1700
465.19,1700
480.9,1700
496.6,1700
512.31,1700
528.01,1700
543.72,1700
559.42,1700
575.13,1700
590.84,1700
606.54,1700
622.25,1700
637.95,1700
653.66,1700
669.36,1700
685.07,1700
700.77,1700
716.48,1700
732.18,1700
747.89,1700
763.59,1700
779.3,1700
795,1700
810.71,1700
826.41,1700
842.12,1700
857.82,1700
873.53,1700
258.46,1750
273.55,1750
288.65,1750
303.74,1750
318.83,1750
333.92,1750
349.01,1750
364.11,1750
379.2,1750
394.29,1750
409.38,1750
424.48,1750
439.57,1750
454.66,1750
469.75,1750
484.85,1750
499.94,1750
515.03,1750
530.12,1750
545.21,1750
560.31,1750
575.4,1750
590.49,1750
605.58,1750
620.68,1750
635.77,1750
650.86,1750
665.95,1750
681.04,1750
696.14,1750
711.23,1750
726.32,1750
741.41,1750
756.51,1750
771.6,1750
786.69,1750
801.78,1750
816.87,1750
831.97,1750
847.06,1750
255.9,1800
270.38,1800
284.86,1800
299.34,1800
313.81,1800
328.29,1800
342.77,1800
357.25,1800
371.73,1800
386.21,1800
400.69,1800
415.17,1800
429.65,1800
444.13,1800
458.61,1800
473.09,1800
487.57,1800
502.04,1800
516.52,1800
531,1800
545.48,1800
559.96,1800
574.44,1800
588.92,1800
603.4,1800
617.88,1800
632.36,1800
646.84,1800
661.32,1800
675.8,1800
690.27,1800
704.75,1800
719.23,1800
733.71,1800
748.19,1800
762.67,1800
777.15,1800
791.63,1800
806.11,1800
820.59,1800
253.33,1850
267.2,1850
281.07,1850
294.93,1850
308.8,1850
322.66,1850
336.53,1850
350.4,1850
364.26,1850
378.13,1850
392,1850
405.86,1850
419.73,1850
433.59,1850
447.46,1850
461.33,1850
475.19,1850
489.06,1850
502.93,1850
516.79,1850
530.66,1850
544.52,1850
558.39,1850
572.26,1850
586.12,1850
599.99,1850
613.86,1850
627.72,1850
641.59,1850
655.46,1850
669.32,1850
683.19,1850
697.05,1850
710.92,1850
724.79,1850
738.65,1850
752.52,1850
766.39,1850
780.25,1850
794.12,1850
250.77,1900
264.02,1900
277.28,1900
290.53,1900
303.78,1900
317.04,1900
330.29,1900
343.54,1900
356.8,1900
370.05,1900
383.3,1900
396.56,1900
409.81,1900
423.06,1900
436.32,1900
449.57,1900
462.82,1900
476.07,1900
489.33,1900
502.58,1900
515.83,1900
529.09,1900
542.34,1900
555.59,1900
568.85,1900
582.1,1900
595.35,1900
608.61,1900
621.86,1900
635.11,1900
648.37,1900
661.62,1900
674.87,1900
688.13,1900
701.38,1900
714.63,1900
727.89,1900
741.14,1900
754.39,1900
767.65,1900
248.21,1950
260.85,1950
273.49,1950
286.13,1950
298.77,1950
311.41,1950
324.05,1950
336.69,1950
349.33,1950
361.97,1950
374.61,1950
387.25,1950
399.89,1950
412.53,1950
425.17,1950
437.81,1950
450.45,1950
463.09,1950
475.73,1950
488.37,1950
501.01,1950
513.65,1950
526.29,1950
538.93,1950
551.57,1950
564.21,1950
576.85,1950
589.49,1950
602.13,1950
614.77,1950
627.41,1950
640.05,1950
652.69,1950
665.33,1950
677.98,1950
690.62,1950
703.26,1950
715.9,1950
728.54,1950
741.18,1950
245.64,2000
257.67,2000
269.7,2000
281.72,2000
293.75,2000
305.78,2000
317.8,2000
329.83,2000
341.86,2000
353.89,2000
365.91,2000
377.94,2000
389.97,2000
402,2000
414.02,2000
426.05,2000
438.08,2000
450.11,2000
462.13,2000
474.16,2000
486.19,2000
498.21,2000
510.24,2000
522.27,2000
534.3,2000
546.32,2000
558.35,2000
570.38,2000
582.41,2000
594.43,2000
606.46,2000
618.49,2000
630.51,2000
642.54,2000
654.57,2000
666.6,2000
678.62,2000
690.65,2000
702.68,2000
714.71,2000
243.08,2050
254.49,2050
265.91,2050
277.32,2050
288.73,2050
300.15,2050
311.56,2050
322.98,2050
334.39,2050
345.81,2050
357.22,2050
368.63,2050
380.05,2050
391.46,2050
402.88,2050
414.29,2050
425.71,2050
437.12,2050
448.53,2050
459.95,2050
471.36,2050
482.78,2050
494.19,2050
505.61,2050
517.02,2050
528.43,2050
539.85,2050
551.26,2050
562.68,2050
574.09,2050
585.51,2050
596.92,2050
608.34,2050
619.75,2050
631.16,2050
642.58,2050
653.99,2050
665.41,2050
676.82,2050
688.24,2050
240.51,2100
251.31,2100
262.12,2100
272.92,2100
283.72,2100
294.52,2100
305.32,2100
316.12,2100
326.92,2100
337.72,2100
348.53,2100
359.33,2100
370.13,2100
380.93,2100
391.73,2100
402.53,2100
413.33,2100
424.14,2100
434.94,2100
445.74,2100
456.54,2100
467.34,2100
478.14,2100
488.94,2100
499.74,2100
510.55,2100
521.35,2100
532.15,2100
542.95,2100
553.75,2100
564.55,2100
575.35,2100
586.16,2100
596.96,2100
607.76,2100
618.56,2100
629.36,2100
640.16,2100
650.96,2100
661.76,2100
237.95,2150
248.14,2150
258.33,2150
268.51,2150
278.7,2150
288.89,2150
299.08,2150
309.27,2150
319.46,2150
329.64,2150
339.83,2150
350.02,2150
360.21,2150
370.4,2150
380.59,2150
390.77,2150
400.96,2150
411.15,2150
421.34,2150
431.53,2150
441.72,2150
451.9,2150
462.09,2150
472.28,2150
482.47,2150
492.66,2150
502.85,2150
513.03,2150
523.22,2150
533.41,2150
543.6,2150
553.79,2150
563.98,2150
574.16,2150
584.35,2150
594.54,2150
604.73,2150
614.92,2150
625.11,2150
635.29,2150
235.38,2200
244.96,2200
254.54,2200
264.11,2200
273.69,2200
283.26,2200
292.84,2200
302.41,2200
311.99,2200
321.56,2200
331.14,2200
340.71,2200
350.29,2200
359.86,2200
369.44,2200
379.01,2200
388.59,2200
398.17,2200
407.74,2200
417.32,2200
426.89,2200
436.47,2200
446.04,2200
455.62,2200
465.19,2200
474.77,2200
484.34,2200
493.92,2200
503.49,2200
513.07,2200
522.65,2200
532.22,2200
541.8,2200
551.37,2200
560.95,2200
570.52,2200
580.1,2200
589.67,2200
599.25,2200
608.82,2200
232.82,2250
241.78,2250
250.75,2250
259.71,2250
268.67,2250
277.63,2250
286.59,2250
295.56,2250
304.52,2250
313.48,2250
322.44,2250
331.41,2250
340.37,2250
349.33,2250
358.29,2250
367.26,2250
376.22,2250
385.18,2250
394.14,2250
403.11,2250
412.07,2250
421.03,2250
429.99,2250
438.96,2250
447.92,2250
456.88,2250
465.84,2250
474.8,2250
483.77,2250
492.73,2250
501.69,2250
510.65,2250
519.62,2250
528.58,2250
537.54,2250
546.5,2250
555.47,2250
564.43,2250
573.39,2250
582.35,2250
230.26,2300
238.61,2300
246.96,2300
255.3,2300
263.65,2300
272,2300
280.35,2300
288.7,2300
297.05,2300
305.4,2300
313.75,2300
322.1,2300
330.45,2300
338.8,2300
347.15,2300
355.5,2300
363.85,2300
372.2,2300
380.55,2300
388.89,2300
397.24,2300
405.59,2300
413.94,2300
422.29,2300
430.64,2300
438.99,2300
447.34,2300
455.69,2300
464.04,2300
472.39,2300
480.74,2300
489.09,2300
497.44,2300
505.79,2300
514.14,2300
522.48,2300
530.83,2300
539.18,2300
547.53,2300
555.88,2300
227.69,2350
235.43,2350
243.17,2350
250.9,2350
258.64,2350
266.37,2350
274.11,2350
281.85,2350
289.58,2350
297.32,2350
305.06,2350
312.79,2350
320.53,2350
328.27,2350
336,2350
343.74,2350
351.47,2350
359.21,2350
366.95,2350
374.68,2350
382.42,2350
390.16,2350
397.89,2350
405.63,2350
413.37,2350
421.1,2350
428.84,2350
436.58,2350
444.31,2350
452.05,2350
459.78,2350
467.52,2350
475.26,2350
482.99,2350
490.73,2350
498.47,2350
506.2,2350
513.94,2350
521.68,2350
529.41,2350
225.13,2400
232.25,2400
239.38,2400
246.5,2400
253.62,2400
260.75,2400
267.87,2400
274.99,2400
282.12,2400
289.24,2400
296.36,2400
303.49,2400
310.61,2400
317.73,2400
324.86,2400
331.98,2400
339.1,2400
346.23,2400
353.35,2400
360.47,2400
367.6,2400
374.72,2400
381.84,2400
388.97,2400
396.09,2400
403.21,2400
410.34,2400
417.46,2400
424.58,2400
431.71,2400
438.83,2400
445.95,2400
453.08,2400
460.2,2400
467.32,2400
474.45,2400
481.57,2400
488.69,2400
495.82,2400
502.94,2400
222.56,2450
229.07,2450
235.58,2450
242.1,2450
248.61,2450
255.12,2450
261.63,2450
268.14,2450
274.65,2450
281.16,2450
287.67,2450
294.18,2450
300.69,2450
307.2,2450
313.71,2450
320.22,2450
326.73,2450
333.24,2450
339.75,2450
346.26,2450
352.77,2450
359.28,2450
365.79,2450
372.3,2450
378.81,2450
385.32,2450
391.84,2450
398.35,2450
404.86,2450
411.37,2450
417.88,2450
424.39,2450
430.9,2450
437.41,2450
443.92,2450
450.43,2450
456.94,2450
463.45,2450
469.96,2450
476.47,2450
220,2500
225.9,2500
231.79,2500
237.69,2500
243.59,2500
249.49,2500
255.38,2500
261.28,2500
267.18,2500
273.08,2500
278.97,2500
284.87,2500
290.77,2500
296.67,2500
302.56,2500
308.46,2500
314.36,2500
320.26,2500
326.15,2500
332.05,2500
337.95,2500
343.85,2500
349.74,2500
355.64,2500
361.54,2500
367.44,2500
373.33,2500
379.23,2500
385.13,2500
391.03,2500
396.92,2500
402.82,2500
408.72,2500
414.62,2500
420.51,2500
426.41,2500
432.31,2500
438.21,2500
444.1,2500
450,2500

